Direct Imaging and Spectroscopy of Extrasolar Planets

Direct imaging and spectroscopy is the likely means by which we will someday identify, confirm, and characterize an Earth-like planet around a nearby Sun-like star. This Chapter summarizes the current state of knowledge regarding discovering and characterizing exoplanets by direct imaging and spectroscopy. We detail instruments and software needed for direct imaging detections and summarize the current inventory of confirmed and candidate directly-imaged exoplanets. Direct imaging and spectroscopy in the past decade has provided key insights into jovian planet atmospheres, probed the demographics of the outskirts of planetary systems, and shed light on gas giant planet formation. We forecast the new tools and future facilities on the ground and in space that will enhance our capabilities for exoplanet imaging and will likely image habitable zone rocky planets around the nearest stars.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage{hyperref}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
 pdftitle={Protostars and Planets VII},%
 pdfsubject={},%
 pdfauthor={Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)},%
 pdfkeywords={}}

